Towards Marrying Files to Objects

To deal with the constant growth of unstructured data, vendors have deployed scalable, resilient, and cost effective object-based storage systems built on RESTful web services. However, many applications rely on richer file-system APIs and semantics, and cannot benefit from object stores. This leads to storage sprawl, as object stores are deployed alongside file systems and data is accessed and managed across both systems in an ad-hoc fashion. We believe there is a critical need for a transparent merger of objects and files, consolidating data into a single platform. Such a merger would extend the capabilities of both object and file stores while preserving existing semantics and interfaces. In this position paper, we examine the viability of unifying object stores and file systems, and the various design tradeoffs that exist. Then, using our own implementation of an object-based, POSIX-complete file system, we experimentally demonstrate several critical design considerations.

==> graphs/random_write_chart.py <==
import csv
import numpy as np
import matplotlib as mpl
# mpl.use("pgf")
# pgf_with_pdflatex = {
    # "pgf.texsystem": "pdflatex",
    # "pgf.preamble": [
         # r"\usepackage[utf8x]{inputenc}",
         # r"\usepackage[T1]{fontenc}",
         # r"\usepackage{cmbright}",
         # ]
# }
# mpl.rcParams.update(pgf_with_pdflatex)
import matplotlib.pyplot as plt
from matplotlib2tikz import save as tikz_save

with open('random_data.csv', 'r') as csv_file:
  data = []
  value_reader = csv.reader(csv_file, delimiter='\t')
  for row in value_reader:
    data.append(map(float,row))

num_groups = 3
direct_values = data[0]
direct_std = data[1]
one_values = data[2]
one_std = data[3]
four_values = data[4]
four_std = data[5]
direct_cached_values = data[6]
direct_cached_std = data[7]
one_cached_values = data[10]
one_cached_std = data[11]
four_cached_values = data[8]
four_cached_std = data[9]
x_labels = ('64', '256', '1024')

fig, (ax1, ax2) = plt.subplots(1, 2, sharex=True)

# fig.set_figwidth(3.2, forward=True)

index = np.arange(num_groups)
bar_width = 0.19
opacity = 0.6
error_config = {'ecolor': '0.3'}

direct_series = ax1.bar(index, 
                        direct_values, 
                        bar_width, 
                        alpha=opacity, 
                        color='tomato', 
                        label='1-1', 
                        yerr=direct_std, 
                        error_kw=error_config,
                        hatch='..',
                        edgecolor='k',
                        # log=True,
                        )

four_series = ax1.bar(index + bar_width, 
                      four_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='skyblue', 
                      yerr=four_std, 
                      error_kw=error_config,
                      label='1-N 4MB',
                      edgecolor='k',
                      hatch='/',
                      # log=True
                      )

one_series = ax1.bar(index + 2*bar_width, 
                      one_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='greenyellow', 
                      yerr=one_std, 
                      error_kw=error_config,
                      label='1-N 1MB',
                      hatch='xx',
                      edgecolor='k',
                      # log=True
                      )

direct_cached_series = ax2.bar(index, 
                        direct_cached_values, 
                        bar_width, 
                        alpha=opacity, 
                        color='tomato', 
                        label='1-1', 
                        yerr=direct_cached_std, 
                        error_kw=error_config,
                        hatch='..',
                        edgecolor='k',
                        # log=True,
                        )

four_cached_series = ax2.bar(index + bar_width, 
                      four_cached_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='skyblue', 
                      yerr=four_cached_std, 
                      error_kw=error_config,
                      label='1-N 4MB',
                      hatch='/',
                      edgecolor='k',
                      # log=True
                      )

one_cached_series = ax2.bar(index + 2*bar_width, 
                      one_cached_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='greenyellow', 
                      yerr=one_cached_std, 
                      error_kw=error_config,
                      label='1-N 1MB',
                      hatch='xx',
                      edgecolor='k',
                      # log=True
                      )
ax1.tick_params(axis='both', which='major', labelsize='x-large')
ax2.tick_params(axis='both', which='major', labelsize='x-large')
plt.subplots_adjust(top=0.47)
ax1.set_xlabel('File size (MB)', fontsize='x-large')
ax2.set_xlabel('File size (MB)', fontsize='x-large')
plt.ylabel('IO Throughput (MB/sec)', fontsize='x-large')
# plt.title('Rename performance', fontsize='large')
plt.xticks(index + 2*bar_width / 2, x_labels)
# ax2.xticks(index + bar_width / 2, x_labels)
plt.figlegend(('1-1','1-N 4MB','1-N 1MB'), loc='upper center', bbox_to_anchor=(0.5,1.01), fontsize='x-large', ncol=3)
# plt.figlegend(('Full path', 'Inode number'), loc='upper center', fontsize='large')

def autolabel(rects, axis):
    for rect in rects:
        height = rect.get_height()
        axis.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '{0:.2f}'.format(height),
            ha='center', va='bottom')

autolabel(direct_series, ax1)
plt.autoscale(enable=True, axis='both', tight=False)
plt.tight_layout()
plt.savefig('random.pdf', format='pdf')
# tikz_save('rename.tex', figureheight='\\figureheight', figurewidth='\\figurewidth')

plt.show()


==> graphs/random_write_chart_2.py <==
import csv
import numpy as np
import matplotlib as mpl
# mpl.use("pgf")
# pgf_with_pdflatex = {
    # "pgf.texsystem": "pdflatex",
    # "pgf.preamble": [
         # r"\usepackage[utf8x]{inputenc}",
         # r"\usepackage[T1]{fontenc}",
         # r"\usepackage{cmbright}",
         # ]
# }
# mpl.rcParams.update(pgf_with_pdflatex)
import matplotlib.pyplot as plt
from matplotlib2tikz import save as tikz_save

with open('random_data2.csv', 'r') as csv_file:
  data = []
  value_reader = csv.reader(csv_file, delimiter='\t')
  for row in value_reader:
    data.append(map(float,row))


num_groups = 3
direct_values = data[0]
direct_std = data[1]
four_values = data[2]
four_std = data[3]
one_values = data[4]
one_std = data[5]
x_labels = ('16', '32', '64')

fig, ax = plt.subplots()
fig.set_figwidth(3.2, forward=True)

index = np.arange(num_groups)
bar_width = 0.25
opacity = 0.4
error_config = {'ecolor': '0.3'}

direct_series = plt.bar(index, 
                        direct_values, 
                        bar_width, 
                        alpha=opacity, 
                        color='tomato', 
                        label='1-1 mapping', 
                        yerr=direct_std, 
                        error_kw=error_config,
                        hatch='..',
                        # log=True,
                        )

four_series = plt.bar(index + bar_width, 
                      four_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='skyblue', 
                      yerr=four_std, 
                      error_kw=error_config,
                      label='1-N mapping 4MB',
                      hatch='//',
                      # log=True
                      )

one_series = plt.bar(index + 2*bar_width, 
                      one_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='greenyellow', 
                      yerr=one_std, 
                      error_kw=error_config,
                      label='1-N mapping 1MB',
                      hatch='xx',
                      # log=True
                      )
plt.subplots_adjust(top=0.34, left=0.88)
plt.xlabel('File size (MB)', fontsize='large')
plt.ylabel('IO Throughput (MB/sec)', fontsize='large')
# plt.title('Rename performance', fontsize='large')
plt.xticks(index + 2*bar_width / 2, x_labels)
# ax2.xticks(index + bar_width / 2, x_labels)
# plt.legend(loc='upper center', bbox_to_anchor=(0.5,1.23), fontsize='large', ncol=1)
# plt.figlegend(('Full path', 'Inode number'), loc='upper center', fontsize='large')

def autolabel(rects, axis):
    for rect in rects:
        height = rect.get_height()
        axis.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '{}'.format(height),
            ha='center', va='bottom')

# autolabel(direct_series, ax)
plt.tight_layout()
plt.savefig('random2.pdf', format='pdf')
# tikz_save('rename.tex', figureheight='\\figureheight', figurewidth='\\figurewidth')

plt.show()


==> graphs/read_chart.py <==
import csv
import numpy as np
import matplotlib as mpl
# mpl.use("pgf")
# pgf_with_pdflatex = {
    # "pgf.texsystem": "pdflatex",
    # "pgf.preamble": [
         # r"\usepackage[utf8x]{inputenc}",
         # r"\usepackage[T1]{fontenc}",
         # r"\usepackage{cmbright}",
         # ]
# }
# mpl.rcParams.update(pgf_with_pdflatex)
import matplotlib.pyplot as plt
from matplotlib2tikz import save as tikz_save

with open('read_data.csv', 'r') as csv_file:
  data = []
  value_reader = csv.reader(csv_file, delimiter='\t')
  for row in value_reader:
    data.append(map(float,row))

num_groups = 3
object_values = data[0]
object_std = data[1]
obj_multipart2_values = data[2]
obj_multipart2_std = data[3]
obj_multipart4_values = data[4]
obj_multipart4_std = data[5]
obj_multipart8_values = data[6]
obj_multipart8_std = data[7]
obj_multipart16_values = data[8]
obj_multipart16_std = data[9]
file_values = data[10]
file_std = data[11]
file_multipart2_values = data[12]
file_multipart2_std = data[13]
file_multipart4_values = data[14]
file_multipart4_std = data[15]
file_multipart8_values = data[16]
file_multipart8_std = data[17]
x_labels = ('64', '256', '1024')

fig, ax = plt.subplots()

index = np.arange(num_groups)
bar_width = 0.08
opacity = 0.6
error_config = {'ecolor': '0.3'}

object_series = plt.bar(index, 
                        object_values, 
                        bar_width, 
                        alpha=opacity, 
                        color='tomato', 
                        label='S3', 
                        yerr=object_std, 
                        error_kw=error_config,
                        edgecolor='k',
                        )

file_series = plt.bar(index + bar_width, 
                      file_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='plum', 
                      yerr=file_std, 
                      error_kw=error_config,
                      label='ObjectFS',
                      edgecolor='k',
                      hatch='///')

obj_multipart2_series = plt.bar(index + 2*bar_width, 
                      obj_multipart2_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='green', 
                      yerr=obj_multipart2_std,
                      error_kw=error_config,
                      hatch='.',
                      edgecolor='k',
                      label='S3 mp 2')

file_multipart2_series = plt.bar(index + 3*bar_width, 
                      file_multipart2_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='greenyellow', 
                      yerr=file_multipart2_std,
                      error_kw=error_config,
                      label='ObjectFS mp 2',
                      edgecolor='k',
                      hatch='xx',
                      )

obj_multipart4_series = plt.bar(index + 4*bar_width, 
                      obj_multipart4_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='royalblue', 
                      yerr=obj_multipart4_std,
                      error_kw=error_config,
                      label='S3 mp 4',
                      edgecolor='k',
                      hatch='-',
                      )

file_multipart4_series = plt.bar(index + 5*bar_width, 
                      file_multipart4_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='cyan', 
                      yerr=file_multipart4_std,
                      error_kw=error_config,
                      label='ObjectFS mp 4',
                      hatch='oo',
                      edgecolor='k',
                      )

obj_multipart8_series = plt.bar(index + 6*bar_width, 
                      obj_multipart8_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='darkorange', 
                      yerr=obj_multipart8_std,
                      error_kw=error_config,
                      label='S3 mp 8',
                      hatch='++',
                      edgecolor='k',
                      )

file_multipart8_series = plt.bar(index + 7*bar_width, 
                      file_multipart8_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='yellow', 
                      yerr=file_multipart8_std,
                      error_kw=error_config,
                      label='ObjectFS mp 8',
                      hatch='/',
                      edgecolor='k',
                      )

plt.tick_params(axis='both', which='major', labelsize='x-large')
plt.subplots_adjust(top=0.34, left=0.8)
plt.xlabel('File size (MB)', fontsize='x-large')
plt.ylabel('I/O throughput ( MB/sec)', fontsize='x-large')
# plt.title('Streaming write performance', fontsize='large')
plt.xticks(index + 7*bar_width/2, x_labels)
plt.legend(loc='upper center', bbox_to_anchor=(0.465,1.29), fontsize='large', ncol=3, frameon=True)

plt.tight_layout()
plt.savefig('read.pdf', format='pdf')
plt.show()
# tikz_save('write.tikz', figureheight='\\figureheight', figurewidth='\\figurewidth')


==> graphs/rename_chart.py <==
import csv
import numpy as np
import matplotlib as mpl
# mpl.use("pgf")
# pgf_with_pdflatex = {
    # "pgf.texsystem": "pdflatex",
    # "pgf.preamble": [
         # r"\usepackage[utf8x]{inputenc}",
         # r"\usepackage[T1]{fontenc}",
         # r"\usepackage{cmbright}",
         # ]
# }
# mpl.rcParams.update(pgf_with_pdflatex)
import matplotlib.pyplot as plt
from matplotlib2tikz import save as tikz_save

with open('rename_data.csv', 'r') as csv_file:
  data = []
  value_reader = csv.reader(csv_file, delimiter='\t')
  for row in value_reader:
    data.append(map(float,row))

num_groups = 3
object_values = data[0]
object_std = data[1]
file_values = data[2]
file_std = data[3]
dir_values = data[4]
dir_std = data[5]
multiple_object_values = data[6]
multiple_object_std = data[7]
x_labels = ('64', '256', '1024')

fig,(ax1, ax2) = plt.subplots(1, 2, sharex=True)

index = np.arange(num_groups)
bar_width = 0.20
opacity = 0.6
error_config = {'ecolor': '0.3'}

object_series = ax1.bar(index, 
                        object_values, 
                        bar_width, 
                        alpha=opacity, 
                        color='indianred', 
                        label='Full Path', 
                        yerr=object_std, 
                        error_kw=error_config,
                        hatch='/',
                        log=True,
                        edgecolor='k',
                        )

file_series = ax1.bar(index + bar_width, 
                      file_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='springgreen', 
                      yerr=file_std, 
                      error_kw=error_config,
                      label='Inode number',
                      hatch='..',
                      edgecolor='k',
                      log=True)

dir_series = ax2.bar(index + bar_width, 
                      dir_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='springgreen', 
                      yerr=dir_std, 
                      error_kw=error_config,
                      label='Inode number',
                      hatch='..',
                      edgecolor='k',
                      log=True)

multiple_object_series = ax2.bar(index, 
                      multiple_object_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='indianred', 
                      yerr=multiple_object_std, 
                      error_kw=error_config,
                      label='Full path',
                      hatch='/',
                      edgecolor='k',
                      log=True)


ax1.tick_params(axis='both', which='major', labelsize='x-large')
ax2.tick_params(axis='both', which='major', labelsize='x-large')
ax1.set_xlabel('File size (MB)', fontsize='x-large')
ax2.set_xlabel('Number of files (each 1 MB)', fontsize='x-large')
plt.ylabel('Time (sec)', fontsize='x-large')
# plt.title('Rename performance', fontsize='large')
plt.xticks(index + bar_width / 2, x_labels)
# ax2.xticks(index + bar_width / 2, x_labels)
plt.figlegend(('Full path', 'Inode number'), loc='upper center', bbox_to_anchor=(0.63,1.01), fontsize='x-large')
plt.tight_layout()
# tikz_save('rename.tex', figureheight='\\figureheight', figurewidth='\\figurewidth')

def autolabel(rects, axis):
    for rect in rects:
        height = rect.get_height()
        axis.text(rect.get_x() + rect.get_width()/2., 2500.5*height,
            '{0:.3f}'.format(height),
                ha='center', va='bottom')

autolabel(dir_series, ax2)
plt.savefig('rename.pdf', format='pdf')
plt.show()


==> graphs/write_chart.py <==
import csv
import numpy as np
import matplotlib as mpl
# mpl.use("pgf")
# pgf_with_pdflatex = {
    # "pgf.texsystem": "pdflatex",
    # "pgf.preamble": [
         # r"\usepackage[utf8x]{inputenc}",
         # r"\usepackage[T1]{fontenc}",
         # r"\usepackage{cmbright}",
         # ]
# }
# mpl.rcParams.update(pgf_with_pdflatex)
import matplotlib.pyplot as plt
from matplotlib2tikz import save as tikz_save

with open('write_data.csv', 'r') as csv_file:
  data = []
  value_reader = csv.reader(csv_file, delimiter='\t')
  for row in value_reader:
    data.append(map(float,row))

num_groups = 3
object_values = data[0]
object_std = data[1]
obj_multipart2_values = data[2]
obj_multipart2_std = data[3]
obj_multipart4_values = data[4]
obj_multipart4_std = data[5]
obj_multipart8_values = data[6]
obj_multipart8_std = data[7]
obj_multipart16_values = data[8]
obj_multipart16_std = data[9]
file_values = data[10]
file_std = data[11]
file_multipart2_values = data[12]
file_multipart2_std = data[13]
file_multipart4_values = data[14]
file_multipart4_std = data[15]
file_multipart8_values = data[16]
file_multipart8_std = data[17]
obj_direct_values = data[18]
obj_direct_std = data[19]

x_labels = ('64', '256', '1024')

fig, ax = plt.subplots()

index = np.arange(num_groups)
bar_width = 0.08
opacity = 0.6
error_config = {'ecolor': '0.3'}

object_series = plt.bar(index, 
                        object_values, 
                        bar_width, 
                        alpha=opacity, 
                        color='tomato', 
                        label='S3', 
                        yerr=object_std, 
                        error_kw=error_config,
                        edgecolor='k',
                        )

obj_direct_series = plt.bar(index + bar_width, 
                        obj_direct_values, 
                        bar_width, 
                        alpha=opacity, 
                        color='deeppink', 
                        label='ObjectFS no cache', 
                        yerr=obj_direct_std, 
                        error_kw=error_config,
                        edgecolor='k',
                        )

file_series = plt.bar(index + 2*bar_width, 
                      file_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='plum', 
                      yerr=file_std, 
                      error_kw=error_config,
                      label='ObjectFS cache',
                      hatch='///',
                      edgecolor='k',
                      )

obj_multipart2_series = plt.bar(index + 3*bar_width, 
                      obj_multipart2_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='green', 
                      yerr=obj_multipart2_std,
                      error_kw=error_config,
                      hatch='.',
                      label='S3 mp 2',
                      edgecolor='k',
                      )

file_multipart2_series = plt.bar(index + 4*bar_width, 
                      file_multipart2_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='greenyellow', 
                      yerr=file_multipart2_std,
                      error_kw=error_config,
                      label='ObjectFS mp 2',
                      hatch='xx',
                      edgecolor='k',
                      )

obj_multipart4_series = plt.bar(index + 5*bar_width, 
                      obj_multipart4_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='royalblue', 
                      yerr=obj_multipart4_std,
                      error_kw=error_config,
                      label='S3 mp 4',
                      hatch='-',
                      edgecolor='k',
                      )

file_multipart4_series = plt.bar(index + 6*bar_width, 
                      file_multipart4_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='cyan', 
                      yerr=file_multipart4_std,
                      error_kw=error_config,
                      label='ObjectFS mp 4',
                      hatch='oo',
                      edgecolor='k',
                      )

obj_multipart8_series = plt.bar(index + 7*bar_width, 
                      obj_multipart8_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='darkorange', 
                      yerr=obj_multipart8_std,
                      error_kw=error_config,
                      label='S3 mp 8',
                      hatch='++',
                      edgecolor='k',
                      )

file_multipart8_series = plt.bar(index + 8*bar_width, 
                      file_multipart8_values, 
                      bar_width, 
                      alpha=opacity, 
                      color='yellow', 
                      yerr=file_multipart8_std,
                      error_kw=error_config,
                      label='ObjectFS mp 8',
                      hatch='/',
                      edgecolor='k',
                      )

plt.tick_params(axis='both', which='major', labelsize='x-large')
plt.subplots_adjust(top=0.34, left=0.8)
plt.xlabel('File size (MB)', fontsize='x-large')
plt.ylabel('I/O throughput ( MB/sec)', fontsize='x-large')
# plt.title('Streaming write performance', fontsize='large')
plt.xticks(index + 8*bar_width/2, x_labels)
plt.legend(loc='upper center', bbox_to_anchor=(0.47,1.29), fontsize='large', ncol=3, frameon=True)

def autolabel(rects, axis):
  for rect in rects:
    height = rect.get_height()
    axis.text(rect.get_x() + rect.get_width()/2., 1.05*height,
        '{0:.2f}'.format(height), ha='center', va='bottom')

autolabel(obj_direct_series, ax)

plt.tight_layout()
plt.savefig('write.pdf', format='pdf')
plt.show()
# tikz_save('write.tikz', figureheight='\\figureheight', figurewidth='\\figurewidth')

